The Phong Surface: Efficient 3D Model Fitting using Lifted Optimization

Realtime perceptual and interaction capabilities in mixed reality require a range of 3D tracking problems to be solved at low latency on resource-constrained hardware such as head-mounted devices. Indeed, for devices such as HoloLens 2 where the CPU and GPU are left available for applications, multiple tracking subsystems are required to run on a continuous, real-time basis while sharing a single Digital Signal Processor. To solve model-fitting problems for HoloLens 2 hand tracking, where the computational budget is approximately 100 times smaller than an iPhone 7, we introduce a new surface model: the `Phong surface'. Using ideas from computer graphics, the Phong surface describes the same 3D shape as a triangulated mesh model, but with continuous surface normals which enable the use of lifting-based optimization, providing significant efficiency gains over ICP-based methods. We show that Phong surfaces retain the convergence benefits of smoother surface models, while triangle meshes do not.

==> figs/ModelOpt/aggregate_sweeps_accuracy.py <==
import os
import sys
import numpy as np
import argparse


def read_histogram_csv(filename):
    data_pairs = []
    with open(filename, 'r') as f:
        lines = f.readlines()
        header = lines[0].split(',')
        min = float(header[0])
        max = float(header[1])
        nbins = int(header[2])
        count = float(header[4])
        data = lines[1].split(',')
        thresholds = np.linspace(min, max, nbins + 1)
        data_pairs.append((thresholds[0], 0.0))
        cumsum = 0.0
        for i, d in enumerate(data):
            cumsum += float(d)
            data_pairs.append((thresholds[i + 1], cumsum / count))
    return data_pairs

def main(argv):

    # Usage: aggregate_sweeps_accuracy results_dir Avg/Max error(mm) sweep_param min_sweep max_sweep output_name
    results_dir, avg_max, error_val, sweep_param, min_sweep, max_sweep, output_name = argv[0:7]
    print(argv)
    # optional step size
    step = 1
    try:
        step = int (argv[7])
    except:
        step = 1
        
    error_val = float(error_val)
    min_sweep = int(min_sweep)
    max_sweep = int(max_sweep)
    output = []
    for ibase in range(min_sweep, max_sweep + 1):
        i = ibase * step
        data = read_histogram_csv(os.path.join(results_dir, sweep_param + '_' + str(i) + '---' + avg_max + ' Joint Error---Cumulative Histogram---RawData.csv'))
        data_dict = {error : acc for error, acc in data}
        if error_val not in data_dict:
            raise "Invalid error value?"
        output.append((i, data_dict[error_val]))
    with open(output_name, 'wt') as f:
        for d in output:
            f.write('%-10.4f%f\n' % d)

if __name__ == '__main__':
    # arg = [r"C:\Users\yeqi\Downloads\Siggraph2016\ChiraTest 889d56 PerFrame-Dexter-PhongJoint\PerFrameModelFit\Dexter", "Max", 0.02, "SubDiv_._PixelsToSample", 1, 10,
    # r"D:\OtherProjects\PhongSurfacePaper\PhongSurface\PhongSurfaceLatex\figs\ModelOpt\Dexter-PerFrame-Sweeps\dexter_max_acc_phong_pixels_to_sample_at_20mm.dat", 48]
    #main(arg)
    main(sys.argv[1:])


==> figs/ModelOpt/aggregate_sweeps_energy.py <==
import glob
import math
import os
import sys
import numpy as np
    
def read_perframe_energy_csv(filename):
    with open(filename, 'r') as f:
        lines = f.readlines()
        count = int(lines[0])
        data = [float(t) for t in lines[1].split(',')]
    return [d for d in data if d >= 0.0]

def main(argv):
    # Usage: aggregate_sweeps_energy results_dir sweep_param min_sweep max_sweep output_name
    results_dir, sweep_param, min_sweep, max_sweep, output_name = argv[0:5]
    min_sweep = int(min_sweep)
    max_sweep = int(max_sweep)
    output = []
    for i in range(min_sweep, max_sweep + 1):
        energies = np.zeros((0,))
        weights = np.zeros((0,))
        for seq_energy in glob.glob(os.path.join(results_dir, sweep_param + '_' + str(i), '*---Energy---Per Frame---RawData.csv')):
            frame_energies = read_perframe_energy_csv(seq_energy)
            energies = np.append(energies, frame_energies)
            weights = np.append(weights, np.ones((1, len(frame_energies))) / len(frame_energies))
        weighted_mean = np.average(energies, weights=weights)
        weighted_variance = np.average((energies-weighted_mean)**2, weights=weights)
        output.append((i, weighted_mean, math.sqrt(weighted_variance)))
    with open(output_name, 'wt') as f:
        for d in output:
            f.write('%-10.4f%-10.4f%f\n' % d)

if __name__ == '__main__':
    main(sys.argv[1:])

